A new Dune grid for scalable dynamic adaptivity based on the p4est software library

In this work we extend the Dune solver library with another grid interface to the open-source p4est software. While Dune already supports about a dozen different mesh implementations through its mesh interface Dune-Grid, we undertake this new coupling effort in order to inherit p4est's practically unlimited MPI scalability as well as its relatively thin data structures, and its native support for multi-block (forest) mesh topologies in both 2D and 3D. The presented implementation is compared to an existing implementation based on Dune-ALUGrid for a variety of challenging test examples in a parallel environment. The numerical experiments show that the implementation presented here is outperforming Dune-ALUGrid in terms of scalability. In addition, an alternative balancing strategy is presented to ensure 2:1 balancing across element faces showing improved performance compared to the existing p4est balance strategy in the numerical examples considered in this work.

==> pictures/grid/p4estdemo.py <==
from dune.p4estgrid import p4estCubeGrid
from dune.grid import cartesianDomain

# create Cartesian grid
domain = cartesianDomain([0, 0], [1, 1], [16 , 16])
gridView = p4estCubeGrid(domain)
gridView . plot ()

# create unstructured grid
mesh = { "vertices":[ [ 0, 0], [0.5, 0],

                                         [ 1, 0], [0.5, 0.5],
                                         [ 1, 1], [ 1, 0.5],
                                         [ 0, 1 ] ],
           "cubes": [ [0, 1, 6, 3], [1, 2, 3, 5], [ 3, 5, 6, 4] ] }
gridView = p4estCubeGrid( mesh )
gridView . plot ()

